Loop Tree Duality for multi-loop numerical integration

Loop Tree Duality (LTD) offers a promising avenue to numerically integrate multi-loop integrals directly in momentum space. It is well-established at one loop, but there have been only sparse numerical results at two loops. We provide a formal derivation for a novel multi-loop LTD expression and study its threshold singularity structure. We apply our findings numerically to a diverse set of up to four-loop finite topologies with kinematics for which no contour deformation is needed. We also lay down the ground work for constructing such a deformation. Our results serve as an important stepping stone towards a generalised and efficient numerical implementation of LTD, applicable to the computation of virtual corrections.

==> anc/PRL_cut_structure.py <==
#!/usr/bin/env python3

# PRL_cut_structure.py
import itertools
import numpy
from pprint import pprint

CLOSE_ABOVE = True
CLOSE_BELOW = False


class CutStructureGenerator(object):
    """ generates the cut structures of all spanning trees of a loop diagram given its signatures """

    def __init__(self, loop_line_signatures):
        self.loop_line_signatures = loop_line_signatures
        self.n_loops = len(loop_line_signatures[0])
        self.n_loop_lines = len(loop_line_signatures)

    def __call__(self, contour_closure):
        assert (len(contour_closure) == self.n_loops)
        residue_elements = self.get_residues(contour_closure)
        cut_structure = []
        for residue_element in residue_elements:
            cut_struct_iter = iter(residue_element['sigmas'])
            cut_structure += [
                [next(cut_struct_iter) if i in residue_element['basis'] else 0 for i in range(self.n_loop_lines)]]
        return cut_structure

    def get_residues(self, contour_closure, simplify=True):
        assert (len(contour_closure) == self.n_loops)
        residue_elements = []
        spanning_trees = self.get_spanning_tree_generators()
        for sigmas in itertools.product(*([[1, -1]] * self.n_loops)):
            for tree_nr, spanning_tree in enumerate(spanning_trees):
                residues_per_tree = spanning_tree.get_residues_per_tree(sigmas, contour_closure, simplify)
                for residue_element in residues_per_tree:
                    residue_element.update({'nr': tree_nr})
                    residue_elements += [residue_element]

        residue_elements.sort(key=lambda res: res['nr'])
        return residue_elements

    def get_spanning_tree_generators(self):
        reference_signature_matrices = list(itertools.combinations(self.loop_line_signatures, self.n_loops))
        bases = list(itertools.combinations(range(len(self.loop_line_signatures)), self.n_loops))
        spanning_trees = []
        for basis, reference_signature_matrix in zip(bases, reference_signature_matrices):
            if numpy.linalg.det(reference_signature_matrix) == 0:
                continue
            else:
                spanning_trees += [SpanningTreeGenerator(reference_signature_matrix, basis)]
        return spanning_trees


class SpanningTreeGenerator(object):
    """ finds non-vanishing signature matrices (spanning trees) """

    def __init__(self, reference_signature_matrix, basis):
        self.n_loops = len(reference_signature_matrix)
        self.reference_signature_matrix = reference_signature_matrix
        self.basis = basis

    def get_residues_per_tree(self, sigmas, contour_closure, simplify=True):
        residues_per_tree = []
        residues = self.get_residue_generators()
        for residue in residues:
            residue_element = residue.get_residue(sigmas, contour_closure, simplify)
            if simplify:
                if residue_element['sign'] != 0.:
                    residues_per_tree += [residue_element]
            else:
                residues_per_tree += [residue_element]
        if simplify:
            for residue_element in list(residues_per_tree):
                cancelling_residue = {'Heavisides': list(residue_element['Heavisides']),
                                      'sign': -residue_element['sign']}
                if cancelling_residue in list(residues_per_tree):
                    residues_per_tree.remove(cancelling_residue)
                    residues_per_tree.remove(residue_element)
            if not all(all(h == [] for h in residue_element['Heavisides']) for residue_element in residues_per_tree):
                print('Error: Heavisides left in residues: %s' % self.residues)
        for residue_element in residues_per_tree:
            residue_element.update({'sigmas': sigmas, 'basis': self.basis})
        return residues_per_tree

    def get_residue_generators(self):
        residues = []
        permuted_signature_matrices = numpy.array(list(itertools.permutations(self.reference_signature_matrix)))
        permutations = numpy.array(list(itertools.permutations(range(self.n_loops))))
        for permuted_signature_matrix, permutation in zip(permuted_signature_matrices, permutations):
            for r in range(self.n_loops):
                sub_matrix = numpy.array(
                    [[permuted_signature_matrix[i][j] for j in range(r + 1)] for i in range(r + 1)])
                if numpy.linalg.det(sub_matrix) == 0:
                    allowed = False
                    break
                else:
                    allowed = True
            if allowed:
                residues += [ResidueGenerator(permuted_signature_matrix, permutation)]
            else:
                continue
        return residues


class ResidueGenerator(object):
    """ stores the sign and the Heaviside functions the residue comes with """

    def __init__(self, signature_matrix, permutation):
        self.n_loops = len(signature_matrix)
        self.signature_matrix = signature_matrix
        self.permutation = permutation

    def get_residue(self, sigmas, contour_closure, simplify=True):
        sign = self.get_sign(sigmas, contour_closure)
        heavisides, heaviside_sign = self.get_heavisides(sigmas, contour_closure, simplify)
        residue_element = {'sign': sign * heaviside_sign, 'Heavisides': heavisides}
        return residue_element

    def get_sign(self, sigmas, contour_closure):
        contour_sign = (-1) ** contour_closure.count(CLOSE_BELOW)
        cut_struct_sign = numpy.prod(sigmas)
        det_sign = numpy.linalg.det(self.signature_matrix)
        return contour_sign * cut_struct_sign * det_sign

    def get_heavisides(self, sigmas, contour_closure, simplify=True):
        heavisides = []
        for r in range(self.n_loops):
            heaviside = HeavisideGenerator(self.n_loops)
            sub_matrix = numpy.array([[self.signature_matrix[i][j] for j in range(r + 1)] for i in range(r + 1)])
            if r == 0:
                basis_index = self.permutation[r]
                heaviside_value = 1. / numpy.linalg.det(sub_matrix) * sigmas[basis_index]
                heaviside.add(basis_index, heaviside_value)
            else:
                for m in range(r + 1):
                    basis_index = self.permutation[m]
                    # Leibniz formula: expansion along r th column
                    subsub_matrix = numpy.array(
                        [[self.signature_matrix[i][j] for j in range(r)] for i in range(r + 1) if i != m])
                    heaviside_value = 1. / numpy.linalg.det(sub_matrix)
                    heaviside_value *= (-1) ** (m + r) * numpy.linalg.det(subsub_matrix)
                    heaviside_value *= sigmas[basis_index]
                    heaviside.add(basis_index, heaviside_value)
            if contour_closure[r] == CLOSE_ABOVE:
                heaviside.invert_sign()
            if simplify:
                heaviside.simplify()
                if heaviside.sign == 0.:
                    return [], 0.
            if heaviside.arg != []:
                heavisides += [heaviside.arg]
        return heavisides, 1.


class HeavisideGenerator(object):
    """ keeps track of each linear independent summand in the argument of the Heaviside function """

    def __init__(self, n_loops):
        self.arg = [None for i in range(n_loops)]
        self.sign = 1.

    def add(self, index, value):
        self.arg[index] = value

    def invert_sign(self):
        self.arg = [-h if h != None else None for h in self.arg]

    def simplify(self):
        if all(h is None for h in self.arg):
            self.arg = []
            self.sign = 0.
        elif all(h is None or h <= 0. for h in self.arg):
            self.arg = []
            self.sign = 0.
        elif all(h is None or h >= 0. for h in self.arg):
            self.arg = []
            self.sign = 1.
        return


if __name__ == "__main__":

    # Specify below the signature matrix corresponding to the loop lines of the topology of interest
    loop_line_signatures = [(1, 0, 0), (0, 1, 0), (0, 0, 1), (1, -1, 0), (-1, 0, 1), (0, 1, -1)]  # 3-loop mercedes
    # loop_line_signatures = [(1,0,0),(0,1,0),(0,0,1),(1,-1,0),(1,-1,-1)] # 3-loop ladder
    # loop_line_signatures = [(1,0),(0,1),(1,1)] # 2-loop
    # loop_line_signatures = [(1)] # 1-loop

    cut_structure_generator = CutStructureGenerator(loop_line_signatures)

    # loop over all possible contour closures and print residues,
    # Remove the print statement to see explicitly all residues
    for contour_closure in itertools.product(*([[CLOSE_BELOW, CLOSE_ABOVE]] * cut_structure_generator.n_loops)):
        # pprint(contour_closure)
        # (simplify = True) evaluates Heaviside functions and removes cancelling residues
        residues = cut_structure_generator.get_residues(contour_closure, simplify=True)
        for residue in residues:
            # pprint(residue)
            pass

    # compute the cut structure for a particular contour closure
    contour_closure = [CLOSE_BELOW, CLOSE_BELOW, CLOSE_ABOVE]
    cut_structure = cut_structure_generator(contour_closure)
    pprint(cut_structure)

